Order-by-disorder charge density wave condensation at $\mathbf{\textit{q} =(\frac{1}{3},\frac{1}{3},\frac{1}{3})}$ in kagome metal ScV$_6$Sn$_6$

The recent discovery of a charge density wave order at the wave vector $P$ $(\frac{1}{3},\frac{1}{3},\frac{1}{3})$ in the kagome metal ScV$_6$Sn$_6$ has created a mystery because subsequent theoretical and experimental studies show a dominant phonon instability instead at another wave vector $H$ $(\frac{1}{3},\frac{1}{3},\frac{1}{2})$. In this paper, I use first principles total energy calculations to map out the landscape of the structural distortions due to the unstable phonon modes at $H$, $L$ $(\frac{1}{2},0,\frac{1}{2})$, and $P$ present in this material. In agreement with previous results, I find that the distortions due to the $H$ instability cause the largest gain in energy relative to the parent structure, followed in order by the $L$ and $P$ instabilities. However, only two distinct structure occur due to this instability, which are separated by 6 meV/f.u. The instability at $L$ results in three distinct structures separated in energy by 5 meV/f.u. In contrast, six different distorted structures are stabilized due to the instability at $P$, and they all lie within 2 meV/f.u.\ of each other. Hence, despite a lower energy gain, the condensation at $P$ could be favorable due to a larger entropy gain associated with the fluctuations within a manifold with larger multiplicity via the order-by-disorder mechanism.

==> anc/SVS-8-L2-_a00.cif <==
# CIF file created by FINDSYM, version 7.1.3

data_findsym-output
_audit_creation_method FINDSYM

_cell_length_a    5.4282450000
_cell_length_b    9.3914300000
_cell_length_c    18.4805830000
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 90.0000000000
_cell_volume      942.1213254847

_symmetry_space_group_name_H-M "I 2/m 2/m 2/m"
_symmetry_Int_Tables_number 71
_space_group.reference_setting '071:-I 2 2'
_space_group.transform_Pp_abc a,b,c;0,0,0

loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x,-y,-z
3 -x,y,-z
4 -x,-y,z
5 -x,-y,-z
6 -x,y,z
7 x,-y,z
8 x,y,-z
9 x+1/2,y+1/2,z+1/2
10 x+1/2,-y+1/2,-z+1/2
11 -x+1/2,y+1/2,-z+1/2
12 -x+1/2,-y+1/2,z+1/2
13 -x+1/2,-y+1/2,-z+1/2
14 -x+1/2,y+1/2,z+1/2
15 x+1/2,-y+1/2,z+1/2
16 x+1/2,y+1/2,-z+1/2

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sc1 Sc   4 i 0.00000 0.00000 0.75954 1.00000 0,0,Dz   
V1  V   16 o 0.74753 0.74962 0.37381 1.00000 Dx,Dy,Dz 
V2  V    4 j 0.50000 0.00000 0.87437 1.00000 0,0,Dz   
V3  V    4 j 0.50000 0.00000 0.37326 1.00000 0,0,Dz   
Sn1 Sn   4 i 0.00000 0.00000 0.08311 1.00000 0,0,Dz   
Sn2 Sn   4 i 0.00000 0.00000 0.60022 1.00000 0,0,Dz   
Sn3 Sn   8 l 0.00000 0.33338 0.74943 1.00000 0,Dy,Dz  
Sn4 Sn   4 g 0.00000 0.33558 0.00000 1.00000 0,Dy,0   
Sn5 Sn   4 h 0.00000 0.33064 0.50000 1.00000 0,Dy,0   

# end of cif


==> anc/SVS-8-L2-_aa0.cif <==
# CIF file created by FINDSYM, version 7.1.3

data_findsym-output
_audit_creation_method FINDSYM

_cell_length_a    10.8513740000
_cell_length_b    18.4549390000
_cell_length_c    18.7992480000
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 90.0000000000
_cell_volume      3764.7645738335

_symmetry_space_group_name_H-M "F 2/m 2/m 2/m"
_symmetry_Int_Tables_number 69
_space_group.reference_setting '069:-F 2 2'
_space_group.transform_Pp_abc a,b,c;0,0,0

loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x,-y,-z
3 -x,y,-z
4 -x,-y,z
5 -x,-y,-z
6 -x,y,z
7 x,-y,z
8 x,y,-z
9 x,y+1/2,z+1/2
10 x,-y+1/2,-z+1/2
11 -x,y+1/2,-z+1/2
12 -x,-y+1/2,z+1/2
13 -x,-y+1/2,-z+1/2
14 -x,y+1/2,z+1/2
15 x,-y+1/2,z+1/2
16 x,y+1/2,-z+1/2
17 x+1/2,y,z+1/2
18 x+1/2,-y,-z+1/2
19 -x+1/2,y,-z+1/2
20 -x+1/2,-y,z+1/2
21 -x+1/2,-y,-z+1/2
22 -x+1/2,y,z+1/2
23 x+1/2,-y,z+1/2
24 x+1/2,y,-z+1/2
25 x+1/2,y+1/2,z
26 x+1/2,-y+1/2,-z
27 -x+1/2,y+1/2,-z
28 -x+1/2,-y+1/2,z
29 -x+1/2,-y+1/2,-z
30 -x+1/2,y+1/2,z
31 x+1/2,-y+1/2,z
32 x+1/2,y+1/2,-z

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sc1 Sc   8 h 0.00000 0.24224  0.00000  1.00000 0,Dy,0   
Sc2 Sc   8 f 0.25000 0.25000  0.25000  1.00000 0,0,0    
V1  V   32 p 0.62517 0.12591  0.37533  1.00000 Dx,Dy,Dz 
V2  V   32 p 0.37516 0.12643  0.12530  1.00000 Dx,Dy,Dz 
V3  V   16 o 0.24920 0.12623  0.00000  1.00000 Dx,Dy,0  
V4  V   16 m 0.00000 0.62610  0.75049  1.00000 0,Dy,Dz  
Sn1 Sn   8 h 0.00000 -0.08437 0.00000  1.00000 0,Dy,0   
Sn2 Sn  16 k 0.25000 0.40924  0.25000  1.00000 0,Dy,0   
Sn3 Sn   8 h 0.00000 0.40165  0.00000  1.00000 0,Dy,0   
Sn4 Sn  16 j 0.25000 0.25000  -0.08341 1.00000 0,0,Dz   
Sn5 Sn  16 m 0.00000 0.74949  0.66674  1.00000 0,Dy,Dz  
Sn6 Sn  16 n 0.75158 0.00000  0.41674  1.00000 Dx,0,Dz  
Sn7 Sn   8 i 0.00000 0.00000  0.16717  1.00000 0,0,Dz   
Sn8 Sn   8 i 0.00000 0.00000  0.66611  1.00000 0,0,Dz   

# end of cif


==> anc/SVS-8-L2-_aaa.cif <==
# CIF file created by FINDSYM, version 7.1.3

data_findsym-output
_audit_creation_method FINDSYM

_cell_length_a    10.8516680000
_cell_length_b    10.8516680000
_cell_length_c    18.4690360000
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 120.0000000000
_cell_volume      1883.5096784376

_symmetry_space_group_name_H-M "P 6/m 2/m 2/m"
_symmetry_Int_Tables_number 191
_space_group.reference_setting '191:-P 6 2'
_space_group.transform_Pp_abc a,b,c;0,0,0

loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x-y,x,z
3 -y,x-y,z
4 -x,-y,z
5 -x+y,-x,z
6 y,-x+y,z
7 x-y,-y,-z
8 x,x-y,-z
9 y,x,-z
10 -x+y,y,-z
11 -x,-x+y,-z
12 -y,-x,-z
13 -x,-y,-z
14 -x+y,-x,-z
15 y,-x+y,-z
16 x,y,-z
17 x-y,x,-z
18 -y,x-y,-z
19 -x+y,y,z
20 -x,-x+y,z
21 -y,-x,z
22 x-y,-y,z
23 x,x-y,z
24 y,x,z

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sc1  Sc   2 e 0.00000 0.00000 0.75886 1.00000 0,0,Dz    
Sc2  Sc   6 i 0.50000 0.00000 0.74228 1.00000 0,0,Dz    
V1   V   12 n 0.24925 0.00000 0.87416 1.00000 Dx,0,Dz   
V2   V   12 o 0.25044 0.50088 0.87363 1.00000 Dx,2Dx,Dz 
V3   V   12 n 0.25086 0.00000 0.37350 1.00000 Dx,0,Dz   
V4   V   12 o 0.24948 0.49896 0.37400 1.00000 Dx,2Dx,Dz 
Sn1  Sn   2 e 0.00000 0.00000 0.08352 1.00000 0,0,Dz    
Sn2  Sn   6 i 0.50000 0.00000 0.09823 1.00000 0,0,Dz    
Sn3  Sn   2 e 0.00000 0.00000 0.59966 1.00000 0,0,Dz    
Sn4  Sn   6 i 0.50000 0.00000 0.58452 1.00000 0,0,Dz    
Sn5  Sn  12 o 0.83333 0.66667 0.75011 1.00000 Dx,2Dx,Dz 
Sn6  Sn   4 h 0.33333 0.66667 0.74907 1.00000 0,0,Dz    
Sn7  Sn   6 l 0.83225 0.66450 0.00000 1.00000 Dx,2Dx,0  
Sn8  Sn   2 c 0.33333 0.66667 0.00000 1.00000 0,0,0     
Sn9  Sn   6 m 0.83445 0.66889 0.50000 1.00000 Dx,2Dx,0  
Sn10 Sn   2 d 0.33333 0.66667 0.50000 1.00000 0,0,0     

# end of cif


==> anc/SVS-H3_0a.cif <==
# CIF file created by FINDSYM, version 7.1.3

data_findsym-output
_audit_creation_method FINDSYM

_cell_length_a    9.3973460000
_cell_length_b    9.3973460000
_cell_length_c    18.4683750000
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 120.0000000000
_cell_volume      1412.4391628940

_symmetry_space_group_name_H-M "P 63/m 2/m 2/c"
_symmetry_Int_Tables_number 194
_space_group.reference_setting '194:-P 6c 2c'
_space_group.transform_Pp_abc a,b,c;0,0,0

loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x-y,x,z+1/2
3 -y,x-y,z
4 -x,-y,z+1/2
5 -x+y,-x,z
6 y,-x+y,z+1/2
7 x-y,-y,-z
8 x,x-y,-z+1/2
9 y,x,-z
10 -x+y,y,-z+1/2
11 -x,-x+y,-z
12 -y,-x,-z+1/2
13 -x,-y,-z
14 -x+y,-x,-z+1/2
15 y,-x+y,-z
16 x,y,-z+1/2
17 x-y,x,-z
18 -y,x-y,-z+1/2
19 -x+y,y,z
20 -x,-x+y,z+1/2
21 -y,-x,z
22 x-y,-y,z+1/2
23 x,x-y,z
24 y,x,z+1/2

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sc1 Sc   2 a 0.00000 0.00000 0.00000 1.00000 0,0,0     
Sc2 Sc   4 f 0.33333 0.66667 0.50886 1.00000 0,0,Dz    
V1  V   12 k 0.83315 0.66629 0.12410 1.00000 Dx,2Dx,Dz 
V2  V   12 k 0.50043 0.00085 0.12375 1.00000 Dx,2Dx,Dz 
V3  V   12 k 0.16642 0.33284 0.12367 1.00000 Dx,2Dx,Dz 
Sn1 Sn   4 e 0.00000 0.00000 0.34104 1.00000 0,0,Dz    
Sn2 Sn   4 f 0.33333 0.66667 0.83365 1.00000 0,0,Dz    
Sn3 Sn   4 f 0.33333 0.66667 0.34968 1.00000 0,0,Dz    
Sn4 Sn  12 i 0.66688 0.00000 0.00000 1.00000 Dx,0,0    
Sn5 Sn  12 j 0.33259 0.33439 0.25000 1.00000 Dx,Dy,0   

# end of cif


==> anc/SVS-H3_a0.cif <==
# CIF file created by FINDSYM, version 7.1.3

data_findsym-output
_audit_creation_method FINDSYM

_cell_length_a    9.3964340000
_cell_length_b    9.3964340000
_cell_length_c    18.4822090000
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 120.0000000000
_cell_volume      1413.2228278682

_symmetry_space_group_name_H-M "P 6/m 2/m 2/m"
_symmetry_Int_Tables_number 191
_space_group.reference_setting '191:-P 6 2'
_space_group.transform_Pp_abc a,b,c;0,0,0

loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x-y,x,z
3 -y,x-y,z
4 -x,-y,z
5 -x+y,-x,z
6 y,-x+y,z
7 x-y,-y,-z
8 x,x-y,-z
9 y,x,-z
10 -x+y,y,-z
11 -x,-x+y,-z
12 -y,-x,-z
13 -x,-y,-z
14 -x+y,-x,-z
15 y,-x+y,-z
16 x,y,-z
17 x-y,x,-z
18 -y,x-y,-z
19 -x+y,y,z
20 -x,-x+y,z
21 -y,-x,z
22 x-y,-y,z
23 x,x-y,z
24 y,x,z

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sc1 Sc   4 h 0.33333 0.66667 0.74084 1.00000 0,0,Dz    
Sc2 Sc   2 e 0.00000 0.00000 0.75995 1.00000 0,0,Dz    
V1  V   12 o 0.16621 0.33242 0.87401 1.00000 Dx,2Dx,Dz 
V2  V    6 i 0.50000 0.00000 0.87361 1.00000 0,0,Dz    
V3  V   12 o 0.16714 0.33429 0.37361 1.00000 Dx,2Dx,Dz 
V4  V    6 i 0.50000 0.00000 0.37411 1.00000 0,0,Dz    
Sn1 Sn   4 h 0.33333 0.66667 0.09987 1.00000 0,0,Dz    
Sn2 Sn   2 e 0.00000 0.00000 0.08279 1.00000 0,0,Dz    
Sn3 Sn   4 h 0.33333 0.66667 0.58353 1.00000 0,0,Dz    
Sn4 Sn   2 e 0.00000 0.00000 0.60088 1.00000 0,0,Dz    
Sn5 Sn  12 n 0.66657 0.00000 0.74987 1.00000 Dx,0,Dz   
Sn6 Sn   6 j 0.66487 0.00000 0.00000 1.00000 Dx,0,0    
Sn7 Sn   6 k 0.66864 0.00000 0.50000 1.00000 Dx,0,0    

# end of cif


==> anc/SVS-P1_-a-b-a-b.cif <==
# CIF file created by FINDSYM, version 7.1.3

data_findsym-output
_audit_creation_method FINDSYM

_cell_length_a    9.3985990000
_cell_length_b    9.3985990000
_cell_length_c    27.6780130000
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 120.0000000000
_cell_volume      2117.3457499113

_symmetry_space_group_name_H-M "P 6 m m"
_symmetry_Int_Tables_number 183
_space_group.reference_setting '183:P 6 -2'
_space_group.transform_Pp_abc a,b,c;0,0,0

loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x-y,x,z
3 -y,x-y,z
4 -x,-y,z
5 -x+y,-x,z
6 y,-x+y,z
7 -x+y,y,z
8 -x,-x+y,z
9 -y,-x,z
10 x-y,-y,z
11 x,x-y,z
12 y,x,z

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sc1  Sc   1 a 0.00000 0.00000 -0.00092 1.00000 0,0,Dz    
Sc2  Sc   2 b 0.33333 0.66667 0.00027  1.00000 0,0,Dz    
Sc3  Sc   1 a 0.00000 0.00000 0.33760  1.00000 0,0,Dz    
Sc4  Sc   2 b 0.33333 0.66667 0.32976  1.00000 0,0,Dz    
Sc5  Sc   1 a 0.00000 0.00000 0.66331  1.00000 0,0,Dz    
Sc6  Sc   2 b 0.33333 0.66667 0.66996  1.00000 0,0,Dz    
V1   V    6 e 0.16666 0.83334 0.08245  1.00000 Dx,-Dx,Dz 
V2   V    3 c 0.50000 0.00000 0.08256  1.00000 0,0,Dz    
V3   V    6 e 0.16638 0.83362 0.41594  1.00000 Dx,-Dx,Dz 
V4   V    3 c 0.50000 0.00000 0.41578  1.00000 0,0,Dz    
V5   V    6 e 0.16698 0.83302 0.74926  1.00000 Dx,-Dx,Dz 
V6   V    3 c 0.50000 0.00000 0.74937  1.00000 0,0,Dz    
V7   V    6 e 0.83298 0.16702 0.25075  1.00000 Dx,-Dx,Dz 
V8   V    3 c 0.50000 0.00000 0.25059  1.00000 0,0,Dz    
V9   V    6 e 0.83355 0.16645 0.58408  1.00000 Dx,-Dx,Dz 
V10  V    3 c 0.50000 0.00000 0.58423  1.00000 0,0,Dz    
V11  V    6 e 0.83345 0.16655 -0.08248 1.00000 Dx,-Dx,Dz 
V12  V    3 c 0.50000 0.00000 -0.08254 1.00000 0,0,Dz    
Sn1  Sn   1 a 0.00000 0.00000 0.23093  1.00000 0,0,Dz    
Sn2  Sn   2 b 0.33333 0.66667 0.22436  1.00000 0,0,Dz    
Sn3  Sn   1 a 0.00000 0.00000 0.55702  1.00000 0,0,Dz    
Sn4  Sn   2 b 0.33333 0.66667 0.56407  1.00000 0,0,Dz    
Sn5  Sn   1 a 0.00000 0.00000 0.89419  1.00000 0,0,Dz    
Sn6  Sn   2 b 0.33333 0.66667 0.89334  1.00000 0,0,Dz    
Sn7  Sn   1 a 0.00000 0.00000 0.10409  1.00000 0,0,Dz    
Sn8  Sn   2 b 0.33333 0.66667 0.10716  1.00000 0,0,Dz    
Sn9  Sn   1 a 0.00000 0.00000 0.44348  1.00000 0,0,Dz    
Sn10 Sn   2 b 0.33333 0.66667 0.43580  1.00000 0,0,Dz    
Sn11 Sn   1 a 0.00000 0.00000 0.77028  1.00000 0,0,Dz    
Sn12 Sn   2 b 0.33333 0.66667 0.77528  1.00000 0,0,Dz    
Sn13 Sn   6 d 0.33359 0.00000 0.00000  1.00000 Dx,0,Dz   
Sn14 Sn   6 d 0.33332 0.00000 0.33323  1.00000 Dx,0,Dz   
Sn15 Sn   6 d 0.33324 0.00000 0.66678  1.00000 Dx,0,Dz   
Sn16 Sn   6 d 0.33259 0.00000 0.16657  1.00000 Dx,0,Dz   
Sn17 Sn   6 d 0.33441 0.00000 0.50000  1.00000 Dx,0,Dz   
Sn18 Sn   6 d 0.33288 0.00000 0.83342  1.00000 Dx,0,Dz   

# end of cif


==> anc/SVS-P1_-a0-a0.cif <==
# CIF file created by FINDSYM, version 7.1.3

data_findsym-output
_audit_creation_method FINDSYM

_cell_length_a    9.3984740000
_cell_length_b    9.3984740000
_cell_length_c    27.6779980000
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 120.0000000000
_cell_volume      2117.2882820473

_symmetry_space_group_name_H-M "P6/mmm"
_symmetry_Int_Tables_number 191
_space_group.reference_setting '191:-P 6 2'
_space_group.transform_Pp_abc a,b,c;0,0,0

loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x-y,x,z
3 -y,x-y,z
4 -x,-y,z
5 -x+y,-x,z
6 y,-x+y,z
7 x-y,-y,-z
8 x,x-y,-z
9 y,x,-z
10 -x+y,y,-z
11 -x,-x+y,-z
12 -y,-x,-z
13 -x,-y,-z
14 -x+y,-x,-z
15 y,-x+y,-z
16 x,y,-z
17 x-y,x,-z
18 -y,x-y,-z
19 -x+y,y,z
20 -x,-x+y,z
21 -y,-x,z
22 x-y,-y,z
23 x,x-y,z
24 y,x,z

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sc1  Sc   1 a 0.00000 0.00000 0.00000 1.00000 0,0,0     
Sc2  Sc   2 c 0.33333 0.66667 0.00000 1.00000 0,0,0     
Sc3  Sc   2 e 0.00000 0.00000 0.33708 1.00000 0,0,Dz    
Sc4  Sc   4 h 0.33333 0.66667 0.32983 1.00000 0,0,Dz    
V1   V   12 o 0.83340 0.66680 0.08246 1.00000 Dx,2Dx,Dz 
V2   V    6 i 0.50000 0.00000 0.08254 1.00000 0,0,Dz    
V3   V   12 o 0.83359 0.66718 0.41593 1.00000 Dx,2Dx,Dz 
V4   V    6 i 0.50000 0.00000 0.41577 1.00000 0,0,Dz    
V5   V   12 o 0.83300 0.66600 0.74926 1.00000 Dx,2Dx,Dz 
V6   V    6 i 0.50000 0.00000 0.74939 1.00000 0,0,Dz    
Sn1  Sn   2 e 0.00000 0.00000 0.23030 1.00000 0,0,Dz    
Sn2  Sn   4 h 0.33333 0.66667 0.22448 1.00000 0,0,Dz    
Sn3  Sn   2 e 0.00000 0.00000 0.55684 1.00000 0,0,Dz    
Sn4  Sn   4 h 0.33333 0.66667 0.56420 1.00000 0,0,Dz    
Sn5  Sn   2 e 0.00000 0.00000 0.89505 1.00000 0,0,Dz    
Sn6  Sn   4 h 0.33333 0.66667 0.89308 1.00000 0,0,Dz    
Sn7  Sn   6 j 0.33359 0.00000 0.00000 1.00000 Dx,0,0    
Sn8  Sn  12 n 0.33327 0.00000 0.33322 1.00000 Dx,0,Dz   
Sn9  Sn  12 n 0.33274 0.00000 0.16657 1.00000 Dx,0,Dz   
Sn10 Sn   6 k 0.33442 0.00000 0.50000 1.00000 Dx,0,0    

# end of cif


==> anc/SVS-P1_-a000.cif <==
# CIF file created by FINDSYM, version 7.1.3

data_findsym-output
_audit_creation_method FINDSYM

_cell_length_a    9.3987198265
_cell_length_b    9.3987198265
_cell_length_c    27.6746535688
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 120.0000000000
_cell_volume      2117.1431902020

_symmetry_space_group_name_H-M "R -3 2/m (hexagonal axes)"
_symmetry_Int_Tables_number 166
_space_group.reference_setting '166:-R 3 2"'
_space_group.transform_Pp_abc a,b,c;0,0,0

loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 -y,x-y,z
3 -x+y,-x,z
4 y,x,-z
5 -x,-x+y,-z
6 x-y,-y,-z
7 -x,-y,-z
8 y,-x+y,-z
9 x-y,x,-z
10 -y,-x,z
11 x,x-y,z
12 -x+y,y,z
13 x+1/3,y+2/3,z+2/3
14 -y+1/3,x-y+2/3,z+2/3
15 -x+y+1/3,-x+2/3,z+2/3
16 y+1/3,x+2/3,-z+2/3
17 -x+1/3,-x+y+2/3,-z+2/3
18 x-y+1/3,-y+2/3,-z+2/3
19 -x+1/3,-y+2/3,-z+2/3
20 y+1/3,-x+y+2/3,-z+2/3
21 x-y+1/3,x+2/3,-z+2/3
22 -y+1/3,-x+2/3,z+2/3
23 x+1/3,x-y+2/3,z+2/3
24 -x+y+1/3,y+2/3,z+2/3
25 x+2/3,y+1/3,z+1/3
26 -y+2/3,x-y+1/3,z+1/3
27 -x+y+2/3,-x+1/3,z+1/3
28 y+2/3,x+1/3,-z+1/3
29 -x+2/3,-x+y+1/3,-z+1/3
30 x-y+2/3,-y+1/3,-z+1/3
31 -x+2/3,-y+1/3,-z+1/3
32 y+2/3,-x+y+1/3,-z+1/3
33 x-y+2/3,x+1/3,-z+1/3
34 -y+2/3,-x+1/3,z+1/3
35 x+2/3,x-y+1/3,z+1/3
36 -x+y+2/3,y+1/3,z+1/3

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sc1 Sc   3 a 0.00000 0.00000 0.00000 1.00000 0,0,0     
Sc2 Sc   6 c 0.00000 0.00000 0.33594 1.00000 0,0,Dz    
V1  V   18 h 0.16673 0.83327 0.08260 1.00000 Dx,-Dx,Dz 
V2  V   18 h 0.49980 0.50020 0.08258 1.00000 Dx,-Dx,Dz 
V3  V   18 h 0.83347 0.16653 0.08250 1.00000 Dx,-Dx,Dz 
Sn1 Sn   6 c 0.00000 0.00000 0.22934 1.00000 0,0,Dz    
Sn2 Sn   6 c 0.00000 0.00000 0.55794 1.00000 0,0,Dz    
Sn3 Sn   6 c 0.00000 0.00000 0.89463 1.00000 0,0,Dz    
Sn4 Sn  18 f 0.33343 0.00000 0.00000 1.00000 Dx,0,0    
Sn5 Sn  18 g 0.33394 0.00000 0.50000 1.00000 Dx,0,0    

# end of cif


==> anc/SVS-P1_a000.cif <==
# CIF file created by FINDSYM, version 7.1.3

data_findsym-output
_audit_creation_method FINDSYM

_cell_length_a    9.3984195547
_cell_length_b    9.3984195547
_cell_length_c    27.6770999770
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 120.0000000000
_cell_volume      2117.1950558285

_symmetry_space_group_name_H-M "R -3 2/m (hexagonal axes)"
_symmetry_Int_Tables_number 166
_space_group.reference_setting '166:-R 3 2"'
_space_group.transform_Pp_abc a,b,c;0,0,0

loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 -y,x-y,z
3 -x+y,-x,z
4 y,x,-z
5 -x,-x+y,-z
6 x-y,-y,-z
7 -x,-y,-z
8 y,-x+y,-z
9 x-y,x,-z
10 -y,-x,z
11 x,x-y,z
12 -x+y,y,z
13 x+1/3,y+2/3,z+2/3
14 -y+1/3,x-y+2/3,z+2/3
15 -x+y+1/3,-x+2/3,z+2/3
16 y+1/3,x+2/3,-z+2/3
17 -x+1/3,-x+y+2/3,-z+2/3
18 x-y+1/3,-y+2/3,-z+2/3
19 -x+1/3,-y+2/3,-z+2/3
20 y+1/3,-x+y+2/3,-z+2/3
21 x-y+1/3,x+2/3,-z+2/3
22 -y+1/3,-x+2/3,z+2/3
23 x+1/3,x-y+2/3,z+2/3
24 -x+y+1/3,y+2/3,z+2/3
25 x+2/3,y+1/3,z+1/3
26 -y+2/3,x-y+1/3,z+1/3
27 -x+y+2/3,-x+1/3,z+1/3
28 y+2/3,x+1/3,-z+1/3
29 -x+2/3,-x+y+1/3,-z+1/3
30 x-y+2/3,-y+1/3,-z+1/3
31 -x+2/3,-y+1/3,-z+1/3
32 y+2/3,-x+y+1/3,-z+1/3
33 x-y+2/3,x+1/3,-z+1/3
34 -y+2/3,-x+1/3,z+1/3
35 x+2/3,x-y+1/3,z+1/3
36 -x+y+2/3,y+1/3,z+1/3

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sc1 Sc   6 c 0.00000 0.00000 0.82848 1.00000 0,0,Dz    
Sc2 Sc   3 b 0.00000 0.00000 0.50000 1.00000 0,0,0     
V1  V   18 h 0.83377 0.16623 0.24915 1.00000 Dx,-Dx,Dz 
V2  V   18 h 0.16636 0.83364 0.24935 1.00000 Dx,-Dx,Dz 
V3  V   18 h 0.49985 0.50015 0.24913 1.00000 Dx,-Dx,Dz 
Sn1 Sn   6 c 0.00000 0.00000 0.06557 1.00000 0,0,Dz    
Sn2 Sn   6 c 0.00000 0.00000 0.39261 1.00000 0,0,Dz    
Sn3 Sn   6 c 0.00000 0.00000 0.72331 1.00000 0,0,Dz    
Sn4 Sn  18 g 0.33302 0.00000 0.50000 1.00000 Dx,0,0    
Sn5 Sn  18 f 0.33210 0.00000 0.00000 1.00000 Dx,0,0    

# end of cif


==> anc/SVS-P1_a0a0.cif <==
# CIF file created by FINDSYM, version 7.1.3

data_findsym-output
_audit_creation_method FINDSYM

_cell_length_a    9.3984110000
_cell_length_b    9.3984110000
_cell_length_c    27.6778760000
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 120.0000000000
_cell_volume      2117.2505643330

_symmetry_space_group_name_H-M "P 6/m 2/m 2/m"
_symmetry_Int_Tables_number 191
_space_group.reference_setting '191:-P 6 2'
_space_group.transform_Pp_abc a,b,c;0,0,0

loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x-y,x,z
3 -y,x-y,z
4 -x,-y,z
5 -x+y,-x,z
6 y,-x+y,z
7 x-y,-y,-z
8 x,x-y,-z
9 y,x,-z
10 -x+y,y,-z
11 -x,-x+y,-z
12 -y,-x,-z
13 -x,-y,-z
14 -x+y,-x,-z
15 y,-x+y,-z
16 x,y,-z
17 x-y,x,-z
18 -y,x-y,-z
19 -x+y,y,z
20 -x,-x+y,z
21 -y,-x,z
22 x-y,-y,z
23 x,x-y,z
24 y,x,z

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sc1  Sc   2 d 0.33333 0.66667 0.50000  1.00000 0,0,0     
Sc2  Sc   1 b 0.00000 0.00000 0.50000  1.00000 0,0,0     
Sc3  Sc   4 h 0.33333 0.66667 0.83630  1.00000 0,0,Dz    
Sc4  Sc   2 e 0.00000 0.00000 0.82801  1.00000 0,0,Dz    
V1   V    6 i 0.50000 0.00000 0.58252  1.00000 0,0,Dz    
V2   V   12 o 0.16677 0.33354 0.58258  1.00000 Dx,2Dx,Dz 
V3   V    6 i 0.50000 0.00000 -0.08397 1.00000 0,0,Dz    
V4   V   12 o 0.16699 0.33398 -0.08421 1.00000 Dx,2Dx,Dz 
V5   V    6 i 0.50000 0.00000 0.24915  1.00000 0,0,Dz    
V6   V   12 o 0.16628 0.33255 0.24927  1.00000 Dx,2Dx,Dz 
Sn1  Sn   4 h 0.33333 0.66667 0.72968  1.00000 0,0,Dz    
Sn2  Sn   2 e 0.00000 0.00000 0.72284  1.00000 0,0,Dz    
Sn3  Sn   4 h 0.33333 0.66667 0.05768  1.00000 0,0,Dz    
Sn4  Sn   2 e 0.00000 0.00000 0.06597  1.00000 0,0,Dz    
Sn5  Sn   4 h 0.33333 0.66667 0.39477  1.00000 0,0,Dz    
Sn6  Sn   2 e 0.00000 0.00000 0.39236  1.00000 0,0,Dz    
Sn7  Sn   6 k 0.66697 0.00000 0.50000  1.00000 Dx,0,0    
Sn8  Sn  12 n 0.66649 0.00000 0.83333  1.00000 Dx,0,Dz   
Sn9  Sn  12 n 0.66602 0.00000 0.66667  1.00000 Dx,0,Dz   
Sn10 Sn   6 j 0.66806 0.00000 0.00000  1.00000 Dx,0,0    

# end of cif


==> anc/SVS-P1_abab.cif <==
# CIF file created by FINDSYM, version 7.1.3

data_findsym-output
_audit_creation_method FINDSYM

_cell_length_a    9.3984680000
_cell_length_b    9.3984680000
_cell_length_c    27.6776390000
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 120.0000000000
_cell_volume      2117.2581162422

_symmetry_space_group_name_H-M "P 6 m m"
_symmetry_Int_Tables_number 183
_space_group.reference_setting '183:P 6 -2'
_space_group.transform_Pp_abc a,b,c;0,0,0

loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x-y,x,z
3 -y,x-y,z
4 -x,-y,z
5 -x+y,-x,z
6 y,-x+y,z
7 -x+y,y,z
8 -x,-x+y,z
9 -y,-x,z
10 x-y,-y,z
11 x,x-y,z
12 y,x,z

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sc1  Sc   1 a 0.00000 0.00000 -0.00519 1.00000 0,0,Dz    
Sc2  Sc   2 b 0.33333 0.66667 0.00272  1.00000 0,0,Dz    
Sc3  Sc   1 a 0.00000 0.00000 0.33868  1.00000 0,0,Dz    
Sc4  Sc   2 b 0.33333 0.66667 0.33021  1.00000 0,0,Dz    
Sc5  Sc   1 a 0.00000 0.00000 0.66649  1.00000 0,0,Dz    
Sc6  Sc   2 b 0.33333 0.66667 0.66707  1.00000 0,0,Dz    
V1   V    6 e 0.16697 0.83303 0.08244  1.00000 Dx,-Dx,Dz 
V2   V    3 c 0.50000 0.00000 0.08268  1.00000 0,0,Dz    
V3   V    6 e 0.16627 0.83373 0.41593  1.00000 Dx,-Dx,Dz 
V4   V    3 c 0.50000 0.00000 0.41581  1.00000 0,0,Dz    
V5   V    6 e 0.16679 0.83321 0.74926  1.00000 Dx,-Dx,Dz 
V6   V    3 c 0.50000 0.00000 0.74921  1.00000 0,0,Dz    
V7   V    6 e 0.83300 0.16700 0.25086  1.00000 Dx,-Dx,Dz 
V8   V    3 c 0.50000 0.00000 0.25061  1.00000 0,0,Dz    
V9   V    6 e 0.83325 0.16675 0.58409  1.00000 Dx,-Dx,Dz 
V10  V    3 c 0.50000 0.00000 0.58416  1.00000 0,0,Dz    
V11  V    6 e 0.83372 0.16628 -0.08258 1.00000 Dx,-Dx,Dz 
V12  V    3 c 0.50000 0.00000 -0.08248 1.00000 0,0,Dz    
Sn1  Sn   1 a 0.00000 0.00000 0.23262  1.00000 0,0,Dz    
Sn2  Sn   2 b 0.33333 0.66667 0.22426  1.00000 0,0,Dz    
Sn3  Sn   1 a 0.00000 0.00000 0.55889  1.00000 0,0,Dz    
Sn4  Sn   2 b 0.33333 0.66667 0.56179  1.00000 0,0,Dz    
Sn5  Sn   1 a 0.00000 0.00000 0.88966  1.00000 0,0,Dz    
Sn6  Sn   2 b 0.33333 0.66667 0.89606  1.00000 0,0,Dz    
Sn7  Sn   1 a 0.00000 0.00000 0.10077  1.00000 0,0,Dz    
Sn8  Sn   2 b 0.33333 0.66667 0.10883  1.00000 0,0,Dz    
Sn9  Sn   1 a 0.00000 0.00000 0.44389  1.00000 0,0,Dz    
Sn10 Sn   2 b 0.33333 0.66667 0.43677  1.00000 0,0,Dz    
Sn11 Sn   1 a 0.00000 0.00000 0.77414  1.00000 0,0,Dz    
Sn12 Sn   2 b 0.33333 0.66667 0.77229  1.00000 0,0,Dz    
Sn13 Sn   6 d 0.33352 0.00000 0.00000  1.00000 Dx,0,Dz   
Sn14 Sn   6 d 0.33350 0.00000 0.33332  1.00000 Dx,0,Dz   
Sn15 Sn   6 d 0.33304 0.00000 0.66669  1.00000 Dx,0,Dz   
Sn16 Sn   6 d 0.33196 0.00000 0.16664  1.00000 Dx,0,Dz   
Sn17 Sn   6 d 0.33403 0.00000 0.50000  1.00000 Dx,0,Dz   
Sn18 Sn   6 d 0.33391 0.00000 0.83336  1.00000 Dx,0,Dz   

# end of cif


==> anc/SVS-parent.cif <==
# CIF file created by FINDSYM, version 7.1.3

data_findsym-output
_audit_creation_method FINDSYM

_cell_length_a    5.4267220000
_cell_length_b    5.4267220000
_cell_length_c    9.2215460000
_cell_angle_alpha 90.0000000000
_cell_angle_beta  90.0000000000
_cell_angle_gamma 120.0000000000
_cell_volume      235.1849446359

_symmetry_space_group_name_H-M "P 6/m 2/m 2/m"
_symmetry_Int_Tables_number 191
_space_group.reference_setting '191:-P 6 2'
_space_group.transform_Pp_abc a,b,c;0,0,0

loop_
_space_group_symop_id
_space_group_symop_operation_xyz
1 x,y,z
2 x-y,x,z
3 -y,x-y,z
4 -x,-y,z
5 -x+y,-x,z
6 y,-x+y,z
7 x-y,-y,-z
8 x,x-y,-z
9 y,x,-z
10 -x+y,y,-z
11 -x,-x+y,-z
12 -y,-x,-z
13 -x,-y,-z
14 -x+y,-x,-z
15 y,-x+y,-z
16 x,y,-z
17 x-y,x,-z
18 -y,x-y,-z
19 -x+y,y,z
20 -x,-x+y,z
21 -y,-x,z
22 x-y,-y,z
23 x,x-y,z
24 y,x,z

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sc1 Sc   1 a 0.00000 0.00000 0.00000 1.00000 0,0,0  
V1  V    6 i 0.50000 0.00000 0.24771 1.00000 0,0,Dz 
Sn1 Sn   2 e 0.00000 0.00000 0.68161 1.00000 0,0,Dz 
Sn2 Sn   2 c 0.33333 0.66667 0.00000 1.00000 0,0,0  
Sn3 Sn   2 d 0.33333 0.66667 0.50000 1.00000 0,0,0  

# end of cif

